EOS version 1.1: A Software for Flavor Physics Phenomenology

EOS is an open-source software package for a variety of computational tasks in flavor physics. In this article, we describe new developments for version 1.1 of this software and discuss changes with respect to version 1.0. These developments and changes include theory predictions for additional decay and scattering processes, such as semileptonic charm decays, hadronic tau decays, and $e^+e^- \to$ hadrons scattering. Overall, these changes have contributed 1063 additional (pseudo-)observables. Beyond the physics capabilities of the software, the changes include improving the quality and reducing the computational costs of posterior sampling; providing a more versatile and testable figure framework; and improving the overall user experience.

==> anc/analysis.yaml <==
metadata:
  title: 'Exclusive c -> s l nu transitions'
  id: 'EOS-DATA-2024-01'
  description: 'Determination of |V_cs| and of the WET Wilson coefficients'
  authors:
    - name: 'First Author'
      affiliation: 'Important University'
      email: 'f.author@example.com'

parameters:
  'scnull::Re{cVL}' :
      alias_of: [ 'scnuee::Re{cVL}', 'scnumumu::Re{cVL}', 'scnutautau::Re{cVL}' ]
      central:  1.0
      min:      0.88
      max:      1.03
      unit:     '1'
      latex:    '\mathrm{Re}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{V_L}'
  'scnull::Re{cVR}' :
      alias_of: [ 'scnuee::Re{cVR}', 'scnumumu::Re{cVR}', 'scnutautau::Re{cVR}' ]
      central:  0.0
      min:     -0.05
      max:      0.02
      unit:     '1'
      latex:    '\mathrm{Re}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{V_R}'
  'scnull::Re{cSL}' :
      alias_of: [ 'scnuee::Re{cSL}', 'scnumumu::Re{cSL}', 'scnutautau::Re{cSL}' ]
      central:  0.0
      min:     -0.055
      max:      0.055
      unit:     '1'
      latex:    '\mathrm{Re}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{S_L}'
  'scnull::Re{cSR}' :
      alias_of: [ 'scnuee::Re{cSR}', 'scnumumu::Re{cSR}', 'scnutautau::Re{cSR}' ]
      central:  0.0
      min:     -0.07
      max:      0.055
      unit:     '1'
      latex:    '\mathrm{Re}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{S_R}'
  'scnull::Re{cT}' :
      alias_of: [ 'scnuee::Re{cT}', 'scnumumu::Re{cT}', 'scnutautau::Re{cT}' ]
      central:  0.0
      min:     -0.12
      max:      0.12
      unit:     '1'
      latex:    '\mathrm{Re}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{T}'
  'scnull::Im{cVL}' :
      alias_of: [ 'scnuee::Im{cVL}', 'scnumumu::Im{cVL}', 'scnutautau::Im{cVL}' ]
      central:  0.0
      min:     -2.0
      max:     +2.0
      unit:     '1'
      latex:    '\mathrm{Im}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{V_L}'
  'scnull::Im{cVR}' :
      alias_of: [ 'scnuee::Im{cVR}', 'scnumumu::Im{cVR}', 'scnutautau::Im{cVR}' ]
      central:  0.0
      min:     -0.8
      max:      0.8
      unit:     '1'
      latex:    '\mathrm{Im}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{V_R}'
  'scnull::Im{cSL}' :
      alias_of: [ 'scnuee::Im{cSL}', 'scnumumu::Im{cSL}', 'scnutautau::Im{cSL}' ]
      central:  0.0
      min:     -0.1
      max:      0.1
      unit:     '1'
      latex:    '\mathrm{Im}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{S_L}'
  'scnull::Im{cSR}' :
      alias_of: [ 'scnuee::Im{cSR}', 'scnumumu::Im{cSR}', 'scnutautau::Im{cSR}' ]
      central:  0.0
      min:     -0.1
      max:      0.1
      unit:     '1'
      latex:    '\mathrm{Im}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{S_R}'
  'scnull::Im{cT}' :
      alias_of: [ 'scnuee::Im{cT}', 'scnumumu::Im{cT}', 'scnutautau::Im{cT}' ]
      central:  0.0
      min:     -0.25
      max:      0.25
      unit:     '1'
      latex:    '\mathrm{Im}\, \mathcal{C}^{\bar{s}c\bar{\nu}_\ell\ell}_{T}'


observables:
  'decay-constant::D_s^*,T/D_s':
    latex: '\frac{f_{D_s^{*,T}}}{f_{D_s}}'
    unit: '1'
    options: {}
    expression:
      '<<decay-constant::D_s^*,T>> / <<decay-constant::D_s>>'
  'Lambda_c->Lambda::f_perp^T_f_perp^V(q2)':
    latex: '\frac{f_\perp^T}{f_\perp^V}'
    unit: '1'
    options: {}
    expression:
      '<<Lambda_c->Lambda::f_perp^T(q2)>> / <<Lambda_c->Lambda::f_perp^V(q2)>>'
  'Lambda_c->Lambda::f_long^T_f_long^V(q2)':
    latex: '\frac{f_0^T}{f_0^V}'
    unit: '1'
    options: {}
    expression:
      '<<Lambda_c->Lambda::f_long^T(q2)>> / <<Lambda_c->Lambda::f_long^V(q2)>>'
  'Lambda_c->Lambda::f_perp^T5_f_perp^A(q2)':
    latex: '\frac{f_\perp^{T5}}{f_\perp^A}'
    unit: '1'
    options: {}
    expression:
      '<<Lambda_c->Lambda::f_perp^T5(q2)>> / <<Lambda_c->Lambda::f_perp^A(q2)>>'
  'Lambda_c->Lambda::f_long^T5_f_long^A(q2)':
    latex: '\frac{f_0^{T5}}{f_0^A}'
    unit: '1'
    options: {}
    expression:
      '<<Lambda_c->Lambda::f_long^T5(q2)>> / <<Lambda_c->Lambda::f_long^A(q2)>>'

likelihoods:
  # Theory likelihoods
  - name: TH-Ds-Dsstar-LQCD
    manual_constraints:
      decay-constant::D_s@FLAG:2021A:
        type: Gaussian
        observable: decay-constant::D_s
        kinematics: { }
        options: { }
        mean: 0.2499
        sigma-stat: { hi: 0, lo: 0 }
        sigma-sys: { hi: 0.0005, lo: 0.0005 }
        dof: 1
      decay-constant::D_s^*@MDLLSYZ:2024A:
        type: Gaussian
        observable: decay-constant::D_s^*
        kinematics: { }
        options: { }
        mean: 0.274
        sigma-stat: { hi: 0, lo: 0 }
        sigma-sys: { hi: 0.006, lo: 0.006 }
        dof: 1

  - name: TH-Dsstar-QCDSR
    manual_constraints:
      decay-constant::D_s^*,T@PZ:2021A:
        type: Gaussian
        observable: decay-constant::D_s^*,T/D_s
        kinematics: { }
        options: { }
        mean: 1.13
        sigma-stat: { hi: 0, lo: 0 }
        sigma-sys: { hi: 0.07, lo: 0.07 }
        dof: 1

  - name: TH-D-to-K-LQCD
    constraints:
      - 'D->K::f_0+f_++f_T@HPQCD:2022A;form-factors=SE'
      - 'D->K::f_++f_0@FNALMILC:2022A;form-factors=SE'

  - name: TH-D-to-K-LQCD-rescaled
    constraints:
      - 'D->K::f_++f_0@ETM:2017B;form-factors=SE,rescale-factor=6.346'
      - 'D->K::f_T@ETM:2018A;form-factors=SE,rescale-factor=6.346'
      - 'D->K::f_0+f_++f_T@HPQCD:2022A;form-factors=SE,rescale-factor=6.346'
      - 'D->K::f_++f_0@FNALMILC:2022A;form-factors=SE,rescale-factor=6.346'

  - name: TH-D-to-K-FNALMILC+HPQCD
    constraints:
      - 'D->K::f_0+f_++f_T@HPQCD:2022A;form-factors=SE'
      - 'D->K::f_++f_0@FNALMILC:2022A;form-factors=SE'

  - name: TH-D-to-K-ETM
    constraints:
      - 'D->K::f_++f_0@ETM:2017B;form-factors=SE'
      - 'D->K::f_T@ETM:2018A;form-factors=SE'

  - name: TH-Lc-to-L
    constraints:
      - "Lambda_c->Lambda::f_time+long+perp^V+A@M:2016A;form-factors=SE"
    manual_constraints:
      "Lambda_c->Lambda::f_perp^T_f_perp^V@SCET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_perp^T_f_perp^V(q2)"
        kinematics: { q2: 0.0 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_long^T_f_long^V@SCET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_long^T_f_long^V(q2)"
        kinematics: { q2: 0.0 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.,   "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_perp^T5_f_perp^A@SCET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_perp^T5_f_perp^A(q2)"
        kinematics: { q2: 0.0 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_long^T5_f_long^A@SCET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_long^T5_f_long^A(q2)"
        kinematics: { q2: 0 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_perp^T_f_perp^V@HQET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_perp^T_f_perp^V(q2)"
        kinematics: { q2: 1.3707 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_long^T_f_long^V@HQET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_long^T_f_long^V(q2)"
        kinematics: { q2: 1.3707 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_perp^T5_f_perp^A@HQET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_perp^T5_f_perp^A(q2)"
        kinematics: { q2: 1.3707 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.0,  "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }
      "Lambda_c->Lambda::f_long^T5_f_long^A@HQET":
        type: "Gaussian"
        observable: "Lambda_c->Lambda::f_long^T5_f_long^A(q2)"
        kinematics: { q2: 1.3707 }
        options: { form-factors: 'SE' }
        mean: 1
        sigma-stat: { "hi": 0.,   "lo": 0.0  }
        sigma-sys:  { "hi": 0.35, "lo": 0.35 }

  - name: TH-Bounds
    manual_constraints:
      'c->s::DispersiveBound[0^+_V]':
        type: UniformBound
        observables:
            - 'D->K::Saturation[0^+_V]'
            - 'Lambda_c->Lambda::Saturation[0^+_V]'
        kinematics: [ {}, {} ]
        options: [ {}, {} ]
        bound: 1.0
        uncertainty: 0.1
      'c->s::DispersiveBound[0^-_A]':
        type: UniformBound
        observables:
            - 'D_s::Saturation[0^-_A]'
            - 'Lambda_c->Lambda::Saturation[0^-_A]'
        kinematics: [ {}, {} ]
        options: [ {}, {} ]
        bound: 1.0
        uncertainty: 0.1
      'c->s::DispersiveBound[1^-_V]':
        type: UniformBound
        observables:
            - 'D_s^*::Saturation[1^-_V]'
            - 'D->K::Saturation[1^-_V]'
            - 'Lambda_c->Lambda::Saturation[1^-_V]'
        kinematics: [ {}, {}, {} ]
        options: [ {}, {}, {} ]
        bound: 1.0
        uncertainty: 0.1
      'c->s::DispersiveBound[1^+_A]':
        type: UniformBound
        observables:
            - 'Lambda_c->Lambda::Saturation[1^+_A]'
        kinematics: [ {} ]
        options: [ {} ]
        bound: 1.0
        uncertainty: 0.1
      'c->s::DispersiveBound[1^-_T]':
        type: UniformBound
        observables:
            - 'D_s^*::Saturation[1^-_T]'
            - 'D->K::Saturation[1^-_T]'
            - 'Lambda_c->Lambda::Saturation[1^-_T]'
        kinematics: [ {}, {}, {} ]
        options: [ {}, {}, {} ]
        bound: 1.0
        uncertainty: 0.1
      'c->s::DispersiveBound[1^+_T5]':
        type: UniformBound
        observables:
            - 'Lambda_c->Lambda::Saturation[1^+_T5]'
        kinematics: [ {} ]
        options: [ {} ]
        bound: 1.0
        uncertainty: 0.1

  - name: EXP-Ds-to-mu-nu
    manual_constraints:
      D_s^+->mu^+nu::BR@BRvDV2024:
        type: Gaussian
        observable: D_s->lnu::BR
        kinematics: { }
        options: { l: mu }
        mean: 5.35e-03
        sigma-stat: { hi: 0.10e-03, lo: 0.10e-03 }
        sigma-sys: { hi: 0.0, lo: 0.0 }
        dof: 1

  - name: EXP-Ds-to-tau-nu
    manual_constraints:
      D_s^+->tau^+nu::BR@BRvDV2024:
        type: Gaussian
        observable: D_s->lnu::BR;l=tau
        kinematics: { }
        options: { l: tau }
        mean: 5.39e-02
        sigma-stat: { hi: 0.12e-02, lo: 0.12e-02 }
        sigma-sys: { hi: 0.0, lo: 0.0 }
        dof: 1

  - name: EXP-Dsstar-to-e-nu
    constraints:
      - 'D_s^*->e^+nu::BR@BESIII:2023C'

  - name: EXP-D0-to-K-e-nu
    constraints:
      - 'D^0->K^-e^+nu::normalizedwidth@BESIII:2015A;form-factors=SE'
    manual_constraints:
      BR::D0-Kenue@PDG2023:
        type: Gaussian
        observable: D->Klnu::BR;q=u,l=e,form-factors=SE
        kinematics: { q2_min: 5.0e-6, q2_max: 1.88009 } # q2_min: avoid bug in integration routine for very small q^2
        options: { l: e, q: u }
        mean: 3.525e-02
        sigma-stat: { hi: 0.023e-02, lo: 0.023e-02 }
        sigma-sys: { hi: 0, lo: 0 }

  - name: EXP-D0-to-K-mu-nu
    manual_constraints:
      D^0->K^-mu^+nu::BR@PDG2023:
        type: Gaussian
        observable: D->Klnu::BR;q=u,l=mu,form-factors=SE
        kinematics: { q2_min: 0.0112, q2_max: 1.88009 }
        options: {l: mu, q: u}
        mean: 3.41e-02
        sigma-stat: {hi: 0.04e-02, lo: 0.04e-02}
        sigma-sys: {hi: 0, lo: 0}
    constraints:
      - 'D^0->K^-mu^+nu::normalizedwidth@BESIII:2019A;form-factors=SE'

  - name: EXP-Dp-to-K-e-nu
    constraints:
      - 'D^+->Kbar^0e^+nu::normalizedwidth@BESIII:2017A;form-factors=SE'
    manual_constraints:
      D^+->K0e^+nu::BR@PDG2023:
        type: Gaussian
        observable: D->Klnu::BR;q=d,l=e,form-factors=SE
        kinematics: { q2_min: 5.0e-6, q2_max: 1.88252 } # q2_min: avoid bug in integration routine for very small q^2
        options: { l: e, q: d }
        mean: 8.72e-02
        sigma-stat: { hi: 0.09e-02, lo: 0.09e-02 }
        sigma-sys: { hi: 0, lo: 0 }

  - name: EXP-Dp-to-K-mu-nu
    manual_constraints:
      D^+->K0mu^+nu::BR@BESIII:2016A:
        type: Gaussian
        observable: D->Klnu::BR;q=d,l=mu,form-factors=SE
        kinematics: { q2_min: 0.0112, q2_max: 1.88252 }
        options: { l: mu, q: d }
        mean: 8.72e-02
        sigma-stat: {hi: 0.07e-02, lo: 0.07e-02}
        sigma-sys: {hi: 0.18e-02, lo: 0.18e-02}

  - name: EXP-Lc-to-L-e-nu
    constraints:
      - "Lambda_c->Lambdae^+nu::BR[0.0,q2max]@BESIII:2022A;form-factors=SE"

  - name: EXP-Lc-to-L-mu-nu
    constraints:
      - "Lambda_c->Lambdamu^+nu::BR[0.0,q2max]@BESIII:2023A;form-factors=SE"


priors:
  - name: CKM
    descriptions:
      - { parameter: 'CKM::abs(V_cs)',   min: 0.88,    max: 1.03,   type: 'uniform' }

  - name: WET-Re
    descriptions:
      - { parameter: 'scnull::Re{cVL}',  min:   0.88,  max: +1.03,  type: 'uniform' }
      - { parameter: 'scnull::Re{cVR}',  min:  -0.05,  max:  0.02,  type: 'uniform' }
      - { parameter: 'scnull::Re{cSL}',  min:  -0.055, max:  0.055, type: 'uniform' }
      - { parameter: 'scnull::Re{cSR}',  min:  -0.07,  max:  0.055, type: 'uniform' }
      - { parameter: 'scnull::Re{cT}',   min:  -0.12,  max:  0.12,  type: 'uniform' }

  - name: WET-Im
    descriptions:
      - { parameter: 'scnull::Im{cVR}',  min:  -0.8,   max:  0.8,   type: 'uniform' }
      - { parameter: 'scnull::Im{cSL}',  min:  -0.1,   max:  0.1,   type: 'uniform' }
      - { parameter: 'scnull::Im{cSR}',  min:  -0.1,   max:  0.1,   type: 'uniform' }
      - { parameter: 'scnull::Im{cT}',   min:  -0.25,  max:  0.25,  type: 'uniform' }

  - name: DC-Ds-Dsstar
    descriptions:
      - { type: 'constraint', constraint: 'D_s^*::decay-constants@PZ:2021A' }
      - { parameter: 'decay-constant::D_s^*,T',  min:  0.20205, max:  0.35753, type: 'uniform' }

  - name: FF-D-to-K-order3
    descriptions:
      - { parameter: 'D->K::a^f+_0@SE',  min:   0.04219, max:   0.04367, type: 'uniform' }
      - { parameter: 'D->K::a^f+_1@SE',  min:  -0.10296, max:  -0.07851, type: 'uniform' }
      - { parameter: 'D->K::a^f+_2@SE',  min:  -0.09755, max:   0.06022, type: 'uniform' }
      - { parameter: 'D->K::a^f+_3@SE',  min:  -0.10838, max:   0.89484, type: 'uniform' }
      - { parameter: 'D->K::a^f0_1@SE',  min:  -0.25136, max:  -0.23142, type: 'uniform' }
      - { parameter: 'D->K::a^f0_2@SE',  min:   0.00756, max:   0.27770, type: 'uniform' }
      - { parameter: 'D->K::a^f0_3@SE',  min:  -0.23736, max:   1.     , type: 'uniform' }
      - { parameter: 'D->K::a^fT_0@SE',  min:   0.07963, max:   0.09720, type: 'uniform' }
      - { parameter: 'D->K::a^fT_1@SE',  min:  -0.18138, max:  -0.04286, type: 'uniform' }
      - { parameter: 'D->K::a^fT_2@SE',  min:  -0.64666, max:   0.39906, type: 'uniform' }
      - { parameter: 'D->K::a^fT_3@SE',  min:  -1.     , max:   1.     , type: 'uniform' }

  - name: FF-D-to-K-order3-rescaled
    descriptions:
      - { parameter: 'D->K::a^f+_0@SE',  min:   0.04037, max:   0.04464, type: 'uniform'}
      - { parameter: 'D->K::a^f+_1@SE',  min:  -0.12048, max:  -0.04694, type: 'uniform'}
      - { parameter: 'D->K::a^f+_2@SE',  min:  -0.26818, max:   0.22308, type: 'uniform'}
      - { parameter: 'D->K::a^f+_3@SE',  min:  -1.     , max:   1.     , type: 'uniform'}
      - { parameter: 'D->K::a^f0_1@SE',  min:  -0.27438, max:  -0.21864, type: 'uniform'}
      - { parameter: 'D->K::a^f0_2@SE',  min:  -0.24768, max:   0.46293, type: 'uniform'}
      - { parameter: 'D->K::a^f0_3@SE',  min:  -1.     , max:   1.     , type: 'uniform'}
      - { parameter: 'D->K::a^fT_0@SE',  min:   0.06187, max:   0.10974, type: 'uniform'}
      - { parameter: 'D->K::a^fT_1@SE',  min:  -0.28265, max:   0.10180, type: 'uniform'}
      - { parameter: 'D->K::a^fT_2@SE',  min:  -1.     , max:   1.     , type: 'uniform'}
      - { parameter: 'D->K::a^fT_3@SE',  min:  -1.     , max:   1.     , type: 'uniform'}

  - name: FF-Lc-to-L-order2
    descriptions:
      - { parameter: 'Lambda_c->Lambda::a^(t,V)_1@SE',      min:  -0.78736, max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(t,V)_2@SE',      min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,V)_0@SE',   min:  -0.40015, max:  0.21519, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,V)_1@SE',   min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,V)_2@SE',   min:  -0.83701, max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,V)_0@SE',      min:  -0.10430, max:  0.04072, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,V)_1@SE',      min:  -0.22867, max:  0.74006, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,V)_2@SE',      min:  -0.06943, max:  0.43041, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(t,A)_1@SE',      min:   0.22887, max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(t,A)_2@SE',      min:   0.30638, max:  0.88852, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,A)_1@SE',   min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,A)_2@SE',   min:  -0.47710, max:  1.42586, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,A)_0@SE',      min:  -0.04659, max: -0.01915, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,A)_1@SE',      min:   0.11645, max:  0.41525, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,A)_2@SE',      min:   0.09962, max:  0.29281, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,T)_1@SE',   min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,T)_2@SE',   min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,T)_0@SE',      min:  -0.84559, max:  0.68913, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,T)_1@SE',      min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,T)_2@SE',      min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,T5)_0@SE',  min:  -0.30824, max:  0.26141, type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,T5)_1@SE',  min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(perp,T5)_2@SE',  min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,T5)_1@SE',     min:  -1.     , max:  1.     , type: 'uniform' }
      - { parameter: 'Lambda_c->Lambda::a^(0,T5)_2@SE',     min:  -1.     , max:  1.     , type: 'uniform' }

posteriors:
  # theory-only fit
  - name: TH-all
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - DC-Ds-Dsstar
      - FF-D-to-K-order3
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD
      - TH-Lc-to-L
      - TH-Bounds

  - name: TH-all-rescaled
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - DC-Ds-Dsstar
      - FF-D-to-K-order3-rescaled
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD-rescaled
      - TH-Lc-to-L
      - TH-Bounds

  - name: TH-D-to-K-ETM
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - FF-D-to-K-order3-rescaled
    likelihood:
      - TH-D-to-K-ETM
      - TH-Bounds

  - name: TH-D-to-K-FNALMILC+HPQCD
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - FF-D-to-K-order3
    likelihood:
      - TH-D-to-K-FNALMILC+HPQCD
      - TH-Bounds

  # global fits
  - name: SM-all
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - DC-Ds-Dsstar
      - FF-D-to-K-order3
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  - name: SM-all-rescaled
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - DC-Ds-Dsstar
      - FF-D-to-K-order3-rescaled
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  - name: CKM-all
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - DC-Ds-Dsstar
      - FF-D-to-K-order3
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  - name: CKM-all-rescaled
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - DC-Ds-Dsstar
      - FF-D-to-K-order3-rescaled
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD-rescaled
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  - name: WET-all
    global_options:
      model: WET
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - WET-Re
      - WET-Im
      - DC-Ds-Dsstar
      - FF-D-to-K-order3
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  - name: WET-all-rescaled
    global_options:
      model: WET
    fixed_parameters:
      'D->K::tp@SE': 5.56488
      'CKM::abs(V_cs)': 0.975
    prior:
      - WET-Re
      - WET-Im
      - DC-Ds-Dsstar
      - FF-D-to-K-order3-rescaled
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-D-to-K-LQCD-rescaled
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

  # decay-specific fits
  #   D_s^(*)->l^+nu
  - name: CKM-Ds-Dsstar-to-l-nu
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - DC-Ds-Dsstar
    likelihood:
      - TH-Ds-Dsstar-LQCD
      - TH-Dsstar-QCDSR
      - TH-Bounds
      - EXP-Ds-to-mu-nu
      - EXP-Ds-to-tau-nu
      - EXP-Dsstar-to-e-nu
  #   D->Kl^+nu
  - name: CKM-D-to-K-l-nu
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - FF-D-to-K-order3
    likelihood:
      - TH-D-to-K-LQCD
      - TH-Bounds
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
  - name: CKM-D-to-K-l-nu-rescaled
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - FF-D-to-K-order3-rescaled
    likelihood:
      - TH-D-to-K-LQCD-rescaled
      - TH-Bounds
      - EXP-D0-to-K-e-nu
      - EXP-D0-to-K-mu-nu
      - EXP-Dp-to-K-e-nu
      - EXP-Dp-to-K-mu-nu
  #   Lc->Ll^+nu
  - name: CKM-Lc-to-L-l-nu
    global_options:
      model: CKM
    fixed_parameters:
      'D->K::tp@SE': 5.56488
    prior:
      - CKM
      - FF-Lc-to-L-order2
    likelihood:
      - TH-Lc-to-L
      - TH-Bounds
      - EXP-Lc-to-L-e-nu
      - EXP-Lc-to-L-mu-nu

predictions:
  - name: BR-comparison
    observables:
      - name: 'D_s->lnu::BR;q=s,l=mu'
      - name: 'D_s->lnu::BR;q=s,l=tau'
      - name: 'D_s^*->lnu::BR;l=e'
      - name: 'D->Klnu::BR;form-factors=SE,q=u,l=e'
        kinematics: { q2_min: 5.0e-6 , q2_max: 1.88009 }
      - name: 'D->Klnu::BR;form-factors=SE,q=u,l=mu'
        kinematics: { q2_min: 0.0112, q2_max: 1.88009 }
      - name: 'D->Klnu::BR;form-factors=SE,q=d,l=e'
        kinematics: { q2_min: 5.0e-6, q2_max: 1.88252 }
      - name: 'D->Klnu::BR;form-factors=SE,q=d,l=mu'
        kinematics: { q2_min: 0.0112, q2_max: 1.88252 }
      - name: 'Lambda_c->Lambdalnu::BR;form-factors=SE,l=e'
        kinematics: { q2_min: 5.0e-6, q2_max: 1.3707  }
      - name: 'Lambda_c->Lambdalnu::BR;form-factors=SE,l=mu'
        kinematics: { q2_min: 0.0112, q2_max: 1.3707  }

  - name: saturation-0pV
    observables:
      - name: 'D->K::Saturation[0^+_V]'
      - name: 'Lambda_c->Lambda::Saturation[0^+_V]'

  - name: saturation-0mA
    observables:
      - name: 'D_s::Saturation[0^-_A]'
      - name: 'Lambda_c->Lambda::Saturation[0^-_A]'

  - name: saturation-1mV
    observables:
      - name: 'D_s^*::Saturation[1^-_V]'
      - name: 'D->K::Saturation[1^-_V]'
      - name: 'Lambda_c->Lambda::Saturation[1^-_V]'

  - name: saturation-1pA
    observables:
      - name: 'Lambda_c->Lambda::Saturation[1^+_A]'

  - name: saturation-1mT
    observables:
      - name: 'D_s^*::Saturation[1^-_T]'
      - name: 'D->K::Saturation[1^-_T]'
      - name: 'Lambda_c->Lambda::Saturation[1^-_T]'

  - name: saturation-1pT5
    observables:
      - name: 'Lambda_c->Lambda::Saturation[1^+_T5]'

  - name: PDF-Dp-to-K-e-nu
    observables:
      - name: 'D->Klnu::P(q2_min,q2_max);l=e,q=d,form-factors=SE'
        kinematics:
          [{q2_min: 5.0e-6, q2_max: 0.2}, {q2_min: 0.2, q2_max: 0.4}, {q2_min: 0.4, q2_max: 0.6},
           {q2_min: 0.6,    q2_max: 0.8}, {q2_min: 0.8, q2_max: 1.0}, {q2_min: 1.0, q2_max: 1.2},
           {q2_min: 1.2,    q2_max: 1.4}, {q2_min: 1.4, q2_max: 1.6}]

figures:
  - name: CKM-all-corner
    type: 'corner'
    contents:
      - path: 'data/CKM-all/samples'
        label: 'CKM-all'

  - name: WET-all-corner
    type: 'corner'
    contents:
      - path: 'data/WET-all/samples'
        label: 'WET-all'

steps:
  - title: 'Sample from CKM-all posterior'
    id: 'CKM-all.sample'
    tasks:
      - task: 'sample-nested'
        arguments:
          posterior: 'CKM-all'
          bound: 'multi'
          nlive: 100
          dlogz: 9.0
          maxiter: 4000

  - title: 'Sample from WET-all posterior'
    id: 'WET-all.sample'
    tasks:
      - task: 'sample-nested'
        arguments:
          posterior: 'WET-all'
          bound: 'multi'
          nlive: 100
          dlogz: 9.0
          maxiter: 4000

  - title: 'Draw the corner figure for the CKM-all posterior'
    id: 'CKM-all.draw-figure'
    depends_on: ['CKM-all.sample']
    default_arguments:
      draw-figure:
        format: ['pdf', 'png']
    tasks:
      - task: 'draw-figure'
        arguments:
          figure_name: 'CKM-all-corner'

  - title: 'Draw the corner figure for the WET-all posterior'
    id: 'WET-all.draw-figure'
    depends_on: ['WET-all.sample']
    default_arguments:
      draw-figure:
        format: ['pdf', 'png']
    tasks:
      - task: 'draw-figure'
        arguments:
          figure_name: 'WET-all-corner'

  - title: 'Predict the branching ratios for the WET-all posterior'
    id: 'WET-all.predict-BR-comparison'
    depends_on: ['WET-all.sample']
    tasks:
      - task: 'predict-observables'
        arguments:
          posterior: 'WET-all'
          prediction: 'BR-comparison'

